Design Guidelines for High-Performance SCM Hierarchies

With emerging storage-class memory (SCM) nearing commercialization, there is evidence that it will deliver the much-anticipated high density and access latencies within only a few factors of DRAM. Nevertheless, the latency-sensitive nature of memory-resident services makes seamless integration of SCM in servers questionable. In this paper, we ask the question of how best to introduce SCM for such servers to improve overall performance/cost over existing DRAM-only architectures. We first show that even with the most optimistic latency projections for SCM, the higher memory access latency results in prohibitive performance degradation. However, we find that deployment of a modestly sized high-bandwidth 3D stacked DRAM cache makes the performance of an SCM-mostly memory system competitive. The high degree of spatial locality that memory-resident services exhibit not only simplifies the DRAM cache's design as page-based, but also enables the amortization of increased SCM access latencies and the mitigation of SCM's read/write latency disparity. We identify the set of memory hierarchy design parameters that plays a key role in the performance and cost of a memory system combining an SCM technology and a 3D stacked DRAM cache. We then introduce a methodology to drive provisioning for each of these design parameters under a target performance/cost goal. Finally, we use our methodology to derive concrete results for specific SCM technologies. With PCM as a case study, we show that a two bits/cell technology hits the performance/cost sweet spot, reducing the memory subsystem cost by 40% while keeping performance within 3% of the best performing DRAM-only system, whereas single-level and triple-level cell organizations are impractical for use as memory replacements.

==> tools/bibcloud.py <==
#!/usr/bin/python
# -*- coding: latin-1 -*-

####
####  bibcloud.py
####  v. 2016-08-01

# Copyright 2015-16 Ecole Polytechnique Federale Lausanne (EPFL)
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in
# all copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
# THE SOFTWARE.

####
####  typical LaTeX setup: 
####       \bibliography{../../bibcloud/gen-abbrev,dblp,misc}
####  where
####       gen-abbrev.bib is a generated file in the biblcoud repo (this repo)
####       dblp.bib is self-generated by running bibcloud
####       misc.bib is for the references that are not under DBLP
####
####  usage:  bibcloud.py <main> where <main> is the main latex file (without .tex extension)
####      - run this AFTER pdflatex and BEFORE bibtex
####      - in the $cwd, "dblp-alias.txt" can be used to alias pretty names to full DBLP citations
####          (each line: <pretty> <dblp>)
###       - in the $cwd, "dblp-title.txt" can be use to replace a title (because of capitalization)
####
####  bibcloud does the following:
####     - it scans the <main>.aux file for references from DBLP
####     - maintains a cache of downloaded references in ./bibcloud/*
####     - automatically downloads missing references into the cache from http://dblp.uni-trier.de
####     - automatically generates dblp.bib in the $cwd.  In doing so, it fixes the classic issues associated with bibtex downloads, 
####            incl. double {{}} for title
####            generating a per-year specific booktitle for conference proceeedings
####
####  things that you still have to do manually
####     - (optional) dblp-alias.txt -- this is  your naming convention for use within the latex document
####     - (optional) dblp-title.txt -- to fixup titles you don't like
####     - (required) have a gen-abbrev.bib file listed as a bibliography.  This contains the the conference names.  It it is generated by the separate 'makeabbrev.py"  
####     
####
####  source code control
####     - definitively put dblp.bib under git
####     - no need to put ./bibcloud/* under git 



import sys
import os
import xml.etree.ElementTree as ET
import subprocess
import time
import locale


DEBUG = 0

gBibStyle = ""

LOCALFILES = {'cache'   :'.bibcloud/DBLP.xml',
              'alias'   :'dblp-alias.txt',
              'titlefix':'dblp-title.txt'}


    
DBLP_article = {}

DBLP_fieldlist = {'article':
                      {'title':'double',
                       'journal':'id',
                       'volume':'id',
                       'number':'id',
                       'year':'id',
                       'ee': 'ee',
                       'pages':'id'},
                  'inproceedings':
                      {'title':'double',
                       'year':'id',
                       'pages':'id',
                       'ee': 'ee'},
                  'book':
                      {'title':'double',
                       'booktitle':'id',
                       'series':'id',
                       'publisher':'id',
                       'year':'id'}}


# conferences where DBLP does not use an acronym ... normalization is never perfect"
NOACKCONFERENCE = {
    "ACM Conference on Computer and Communications Security" : "ACM Conference on Computer and Communications Security",
    "USENIX Annual Technical Conference, General Track" :  "USENIX Annual Technical Conference",
    "USENIX Annual Technical Conference" : "USENIX",
    "Integrated Network Management" : "Integrated Network Management",
    "Virtual Machine Research and Technology Symposium": "Virtual Machine Research and Technology Symposium",
    "Workshop on I/O Virtualization" : "Workshop on I/O Virtualization",
    "Best of PLDI" : "Best of PLDI",
    "SIGMOD Conference" : "SIGMOD Conference",
    "IEEE Symposium on Security and Privacy" : "IEEE Symposium on Security and Privacy",
    "USENIX Summer" : "USENIX Summer",
    "USENIX Annual Technical Conference, FREENIX Track" : "USENIX Annual Technical Conference, FREENIX Track",
    "Internet Measurement Conference" : "IMC",
    "Internet Measurement Comference" : "IMC",
    "Internet Measurement Workshop" : "IMC",
    "USENIX Security Symposium" : "USS",
    "ACM SIGOPS European Workshop" : "ACM SIGOPS European Workshop",
    "3PGCIC" : "threePGCIC",
    "Big Data" :"bigdata",
    "INFLOW@SOSP" :"inflow"

}

############
### globals
############

ALIAS = {}
REVALIAS = {}
TITLESUB = {}



##### extraction from bibtex .aux file #########
def find_citation(l):
    x = l.find("\\citation{")
    if (x>=0):
        y = l.find("{")
        z = l.find("}",y)
        return l[y+1:z]
    else:
        return ""

def load_references(bibname):
    
    global gBibStyle

    if (not os.path.isfile(bibname)):
        print "FATAL -- File "+bibname+" does not exist"
        sys.exit(1)

    print "bibcloud: parsing ",bibname
    lines = [line.strip() for line in open(bibname)]

    BibSyle = ""
    bibstyleline = [x for x in lines if x.find("\\bibstyle")>=0]
    print "BIBSTYLE is ",bibstyleline
    if len(bibstyleline)==1:
        x = bibstyleline[0].split("{")
        x = x[1].split("}")
        gBibStyle = x[0]
        print "BIBSTYLE (stipped)",gBibStyle


    lines =  [find_citation(line) for line in lines]
    lines  = [c.strip(" ") for c in lines if c != ""]
    lines =  [c.split(",") for c in lines]
    lines =  [y for x in lines for y in x]

    return  sorted(set(lines))


####### strip_comments

def strip_comment(l):
    pos = l.find("%")
    if pos >=0:
        return  l[:pos]
    else:
        return l


def find_revalias(c):
    if REVALIAS.has_key(c):
        return REVALIAS[c]
    else:
        return c



###### update dblp cache ########
def update_dblp(citations,latex_backmap):
    # Processing DBLP files
    num_children = 0
    try:
        tree = ET.parse(LOCALFILES['cache'])
        root = tree.getroot()
        for child in root:
            num_children = num_children+1
            if child.tag == "article" or child.tag=="inproceedings" or child.tag=="book":
                DBLP_article["DBLP:"+child.attrib['key']] = child
    except:
        print "bibcloud: No cache file found...fetching (if the problem persists, delete",LOCALFILES['cache']

    foreign_citations = [c for c in citations if not c.find("DBLP:")==0]
    missing_citations = [c for c in citations if not DBLP_article.has_key(c) and c.find("DBLP:")==0]

    print "bibcloud:",num_children,"cached entries;",len(missing_citations)," missing citations to be fetched;",len(foreign_citations),"handled manually"

    #print "DEBUG MISSING CITATIONS", missing_citations
    #print "FOREIGN CITATIONS",foreign_citations

    if len(missing_citations)==0:
        return

    for c in missing_citations:
        key = c[5:]
        print "bibcloud: fetching",c,"for ",latex_backmap[c]
        print "CURL ... curl http://dblp.uni-trier.de/rec/xml/"+key+".xml"
        os.system("curl http://dblp.uni-trier.de/rec/xml/"+key+ ".xml >.bibcloud/tmp.xml")
        if os.path.getsize(".bibcloud/tmp.xml") >0:
  
            try:
                if num_children == 0:
                    tree = ET.parse(".bibcloud/tmp.xml")
                    root = tree.getroot()
                else:
                    newtree = ET.parse(".bibcloud/tmp.xml")
                    root.insert(num_children,newtree.getroot()[0])
                num_children = num_children + 1
                print "Updating cache ..."
                tree.write(".bibcloud/DBLP.xml")
            except:
                os.system("mv .bibcloud/tmp.xml .bibcloud/error.xml")
                print "ERROR in XML parsing ... see file ./bibcloud/error.xml"
        else: 
                print "FETCH of ",key," failed..."
        time.sleep(2)


########## html_to_bibtex ######
### brutal escaping

HTML_TO_BIB = {
    u'é' : "{\\'e}",
    u'ö' : "{\\\"o}",
    u'ä' : "{\\\"a}",
    u'É' : "{\\'E}",
    u'ü' : "{\\\"u}",
    u"é" : "{\\'e}",
    u"è" : "{\\`e}",
    u"á" : "{\\'a}",
    u"ç" : "\\c{c}",
    u"Ö" : "{\\\"O}",
    u"í" : "\\'{\\i}",
    u"ñ" : "\\~{n}",
    u"å" : "{\\aa}"
}
 

def author_trim(a):
    x = a.split(' ')
    lastword = x[len(x)-1]
    if (lastword[0:3] == '000'):
        print "AUTHOR TRIM",x,lastword
        b =  ' '.join(x[0:len(x)-1])
        print "AUTHOR2 ",b
        return b
    else:
        return a


def html_to_bibtex2(h):

    try:
        return str(h)
    except:
        x = ""
        for c in h:
            c2 = c.encode('utf-8')
            if HTML_TO_BIB.has_key(c):
                x = x + HTML_TO_BIB[c]
            else: 
                x = x + c
#        print "DEBUG: HTML conversion ",h.encode('utf-8')," --> ",x.encode('utf-8')
        return x.encode('utf-8')
    

def html_to_bibtex(s):
    x = html_to_bibtex2(s)
    x = x.replace("&","{\&}")
    return x


def escape_percent(s):
    x = s.find("%")
    if x>=0:
        s2 = s[:x] + "\%" + escape_percent(s[x+1:])
        print "ESCAPING%: ",s,s2
        return s2
    else:
        return s


def escape_percent_amp(s):
    x = s.find("%")
    y = s.find("&")

    if x>=0 and (x<y or y<0):
        s2 = s[:x] + "\%" + escape_percent_amp(s[x+1:])
        print "ESCAPING%: ",s,s2
        return s2
    elif y>=0:
        s2 = s[:y] + "\&" + escape_percent_amp(s[y+1:])
        print "ESCAPING&: ",s,s2
        return s2
    else:
        return s


DOI_IN_DBLP = ["http://doi.acm.org/","http://doi.ieeecomputersociety.org/","http://dx.doi.org/"]
    

# warning - can have duplicate tags
def output_doi_ee(url):

    doi = url
    for x in DOI_IN_DBLP:
        doi = doi.replace(x,"")
        
#    r = "   url = {"+url+"},\n"
    r =""
    if doi == url:
        #print "DOI: ",url
        return r+"  "+"ee = {"+escape_percent(url)+"},\n"
    else: 
        return r+"  "+"doi = {"+doi+"},\n" 



###################################################
#################### main  ########################
###################################################                                                                                                                                                 
# process bib file from ARVG
print "bibcloud: This is bibcloud ... Use at your own risk ... see bibcloud.py source for documentation"


if not os.path.exists(".bibcloud"):
    os.mkdir(".bibcloud")
    
latex_citations = load_references(sys.argv[1] + ".aux")
print "bibcloud:",len(latex_citations),"unique citations in",sys.argv[1]+".aux"
#print "DEBUG latex_citations",len(latex_citations),"citations = ",latex_citations


if os.path.isfile(LOCALFILES['alias']):
    lines = [line.strip() for line in open(LOCALFILES['alias'])]
    lines = [strip_comment(line) for line in lines]

    for l in lines:
        x = l.split()
        if len(x)>=2 and x[1].find("DBLP:")>=0:
            #print "found alias ",x[0],x[1]
            ALIAS[x[0]] = x[1]
            REVALIAS[x[1]] = x[0]
        elif len(x)>0:
            print "Alias parsing - bad line : ",x
else:
    print "no alias file (",LOCALFILES['alias'],")!"
    

if os.path.isfile(LOCALFILES['titlefix']):
    lines = [line.strip() for line in open(LOCALFILES['titlefix'])]
    lines = [strip_comment(line) for line in lines]
    for l in lines:
        x = l.split("|")
        if len(x)==2:
            TITLESUB[x[0]] = x[1]
            #print "TITLE substitiution",x[0],x[1]

print "bibcloud:",len(ALIAS),"aliases from",LOCALFILES['alias'],"and",len(TITLESUB),"title substitutions from",LOCALFILES['titlefix']

dblp_citations = [ALIAS[c] if ALIAS.has_key(c) else c for c in latex_citations]
#print "DEBUG dblp_citations",dblp_citations

rev_citations_check = [c for c in latex_citations if REVALIAS.has_key(c)]
if len(rev_citations_check)>0:
    print "bibcloud: FATAL citations cannot be used both aliased and non-aliased",rev_citations_check


latex_backmap  = {key: find_revalias(key)  for key in dblp_citations}
#print "DEBUG latex_backmap=",latex_backmap

update_dblp(dblp_citations,latex_backmap)

# reload DBLP file
tree = ET.parse(LOCALFILES['cache'])
root = tree.getroot()
num_children = 0
for child in root:
    num_children = num_children+1
    if child.tag == "article" or child.tag=="inproceedings" or child.tag=="book":
        DBLP_article["DBLP:"+child.attrib['key']] = child
        


F = open("dblp.bib","w")
F.write("%%% This file is automatically genreated by bibcloud.py\n")
F.write("%%% DO NOT EDIT\n\n\n")

# generate dblp.bib file from XML
for c in dblp_citations:
    if DBLP_article.has_key(c):
        xml = DBLP_article[c] 
        if not xml.tag in ["article","inproceedings","book"]:
            print "bibcloud FATAL unkown tag"
            sys.exit(1)

        fieldlist = DBLP_fieldlist[xml.tag]
        authorlist = [a.text for a in xml if a.tag=="author"]
        authorlist = [html_to_bibtex(a) for a in authorlist]
        authorlist = [author_trim(a) for a in authorlist]
        if gBibStyle == "abbrvnat":
            processedEE = 1
        else:
            processedEE = 0

        F.write("\n@"+xml.tag+"{"+latex_backmap[c]+",\n")
        F.write("  author = {"+  " and ".join(authorlist) + "},\n")

        for a in xml:
            if fieldlist.has_key(a.tag):
                if fieldlist[a.tag] == 'id':
                    F.write("  "+a.tag+" = {"+html_to_bibtex(a.text)+"},\n")
                elif fieldlist[a.tag] == 'double':
                    if a.tag == "title" and TITLESUB.has_key(a.text):
                        F.write("  "+a.tag+" = {{"+escape_percent_amp(TITLESUB[a.text])+"}},\n")
                    else:
                        F.write("  "+a.tag+" = {{"+escape_percent_amp(a.text)+"}},\n")
                elif fieldlist[a.tag] == 'ee':
                    if processedEE == 0:
                        F.write(output_doi_ee(a.text))
                        processedEE = 1
                else:
                    print "BAD code",fieldlist[a.tag]
                    sys.exit()
        if xml.tag == "inproceedings":        
            year = xml.find('year').text[2:]
            booktitle = xml.find('booktitle').text
            if booktitle.find(" ") >0 or booktitle == "3PGCIC" or booktitle == "INFLOW@SOSP":
                if NOACKCONFERENCE.has_key(booktitle):
                    booktitle = NOACKCONFERENCE[booktitle]
                    if booktitle.find(" ")>0:
                        F.write("  booktitle = \""+booktitle+"\",\n")
                    else:
                        F.write("  booktitle = "+booktitle+year+",\n")
                else:
                    print "FATAL -- Unknown conference",booktitle
                    sys.exit(1)
            else:
                F.write("  booktitle = "+booktitle+year+",\n")


        if c != latex_backmap[c]:
             F.write("  bibsource = {DBLP alias: "+c+"}\n")
        F.write("}\n")

print "bibcloud: done"
        






